Reduced-Rank Tensor-on-Tensor Regression and Tensor-variate Analysis of Variance

Fitting regression models with many multivariate responses and covariates can be challenging, but such responses and covariates sometimes have tensor-variate structure. We extend the classical multivariate regression model to exploit such structure in two ways: first, we impose four types of low-rank tensor formats on the regression coefficients. Second, we model the errors using the tensor-variate normal distribution that imposes a Kronecker separable format on the covariance matrix. We obtain maximum likelihood estimators via block-relaxation algorithms and derive their computational complexity and asymptotic distributions. Our regression framework enables us to formulate tensor-variate analysis of variance (TANOVA) methodology. This methodology, when applied in a one-way TANOVA layout, enables us to identify cerebral regions significantly associated with the interaction of suicide attempters or non-attemptor ideators and positive-, negative- or death-connoting words in a functional Magnetic Resonance Imaging study. Another application uses three-way TANOVA on the Labeled Faces in the Wild image dataset to distinguish facial characteristics related to ethnic origin, age group and gender.

==> figures/brainsim/Hcode.R <==
setwd("/home/carlos/Desktop/git_ISU/tensorontensor/figures/brainsim/")

dats <- readRDS("datNtruth.rds")

tmp <- NULL

for (i in 1:5) {
    tmp <- c(tmp, max(abs(dats$Ydat_highcorr[[i]][,,1] + 1)))
    tmp <- c(tmp, max(abs(dats$Ydat_highcorr[[i]][,,2] + 1)))
}
ra <- max(tmp)*c(-1,1)

col.pal  <- c(rev(RColorBrewer::brewer.pal(name = "Blues", n =9)), "#FFFFFF", RColorBrewer::brewer.pal(name = "Reds", n =9))

par(mfrow=c(1,2),mar = rep(0.1,4))
image(dats$true$B1+1, zlim = ra, axes=F, col = col.pal)
image(dats$true$B2+1, zlim = ra, axes=F, col= col.pal)
dev.copy2pdf(file = "Btrues.pdf", height = 3.85, width=6.3)

xx  <- readRDS("highcorr_n6fits.rds")
par(mfrow=c(1,5),mar = rep(0.1,4))

for (i in 1:5) {
  image(dats$Ydat_highcorr[[i]][,,1]+1, zlim = ra,axes=F, col = col.pal)
}
dev.copy2pdf(file = "H-Y1.pdf", height = 3.85, width=2.5*6.3)

for(i in 1:5) {
  image(dats$Ydat_highcorr[[i]][,,7]+1, zlim = ra,axes=F, col = col.pal)
}

dev.copy2pdf(file = "H-Y2.pdf", height = 3.85, width=2.5*6.3)

for (i in 1:5) {
    image(xx$CP[i,1,,]+1, zlim = ra,axes=F, col = col.pal)
}
dev.copy2pdf(file = "H-CP1.pdf", height = 3.85, width=2.5*6.3)

for (i in 1:5) {
    image(xx$CP[i,2,,]+1, zlim = ra,axes=F, col = col.pal)
}
dev.copy2pdf(file = "H-CP2.pdf", height = 3.85, width=2.5*6.3)


for (i in 1:5) {
    image(xx$TK[i,1,,]+1, zlim = ra,axes=F, col = col.pal)
}
dev.copy2pdf(file = "H-TK1.pdf", height = 3.85, width=2.5*6.3)

for (i in 1:5) {
    image(xx$TK[i,2,,]+1, zlim = ra,axes=F, col = col.pal)
}
dev.copy2pdf(file = "H-TK2.pdf", height = 3.85, width=2.5*6.3)


==> figures/brainsim/Lcode.R <==
setwd("/home/carlos/Desktop/git_ISU/tensorontensor/figures/brainsim/")

dats <- readRDS("datNtruth.rds")

tmp <- NULL

for (i in 1:5) {
    tmp <- c(tmp, max(abs(dats$Ydat_lowcorr[[i]][,,1] + 1)))
    tmp <- c(tmp, max(abs(dats$Ydat_lowcorr[[i]][,,2] + 1)))
}
ra <- max(tmp)*c(-1,1)

col.pal  <- c(rev(RColorBrewer::brewer.pal(name = "Blues", n =9)), "#FFFFFF", RColorBrewer::brewer.pal(name = "Reds", n =9))
image(dats$true$B1+1, zlim = ra, axes=F, col = col.pal)
image(dats$true$B2+1, zlim = ra, axes=F, col= col.pal)

xx  <- readRDS("lowcorr_n6fits.rds")
par(mfrow=c(1,5),mar = rep(0.1,4))

for (i in 1:5) {
  image(dats$Ydat_lowcorr[[i]][,,1]+1, zlim = ra,axes=F, col = col.pal)
}
dev.copy2pdf(file = "L-Y1.pdf", height = 3.85, width=2.5*6.3)

for(i in 1:5) {
  image(dats$Ydat_lowcorr[[i]][,,7]+1, zlim = ra,axes=F, col = col.pal)
}

dev.copy2pdf(file = "L-Y2.pdf", height = 3.85, width=2.5*6.3)

for (i in 1:5) {
    image(xx$CP[i,1,,]+1, zlim = ra,axes=F, col = col.pal)
}
dev.copy2pdf(file = "L-CP1.pdf", height = 3.85, width=2.5*6.3)

for (i in 1:5) {
    image(xx$CP[i,2,,]+1, zlim = ra,axes=F, col = col.pal)
}
dev.copy2pdf(file = "L-CP2.pdf", height = 3.85, width=2.5*6.3)


for (i in 1:5) {
    image(xx$TK[i,1,,]+1, zlim = ra,axes=F, col = col.pal)
}
dev.copy2pdf(file = "L-TK1.pdf", height = 3.85, width=2.5*6.3)

for (i in 1:5) {
    image(xx$TK[i,2,,]+1, zlim = ra,axes=F, col = col.pal)
}
dev.copy2pdf(file = "L-TK2.pdf", height = 3.85, width=2.5*6.3)

